Temperature field and heat generation at the tip of a cutout in a viscoelastic solid body undergoing loading

Using the finite element method we quantitatively analyse temperature field evolution in a viscoelastic solid undergoing a loading--unloading process. In particular we investigate the temperature field inside a Kelvin--Voigt type viscoelastic body with a thin cutout. We find that the viscosity significantly contributes to the temperature field changes, and that the temperature field changes initiated by the loading--unloading process are strongly concentrated at the tip of the thin cutout. The predicted temperature field qualitatively corresponds to the temperature field observed in experiments focused on simultaneous heat and strain measurements at the crack tip inside materials such as the filled rubber.

==> make-arXiv.sh <==
#!/bin/bash

echo "******"
echo "Rename all *-eps-converted-to.pdf to *.pdf." 
echo "******"

# Dry run
#find ./ -name "*-eps-converted-to.pdf" -execdir rename -n 's/-eps-converted-to.pdf/.pdf/' '{}' \;

find ./ -name "*-eps-converted-to.pdf" -execdir rename 's/-eps-converted-to.pdf/.pdf/' '{}' \;


echo "******"
echo "Remove videos."
echo "******"

rm -rf video

echo "******"
echo "Remove all *.gp, *.sh, *.fig, *.bak, *.tex files from directories with figures." 
echo "******"

cd figures

find ./ -name "*.gp" -execdir rm '{}' \;
find ./ -name "*.fig" -execdir rm '{}' \;
find ./ -name "*.bak" -execdir rm '{}' \;
find ./ -name "*.sh" -execdir rm '{}' \;
find ./ -name "*.csv" -execdir rm '{}' \;
find ./ -name "*.eps" -execdir rm '{}' \;
find ./ -name "*.tex" -execdir rm '{}' \;
find ./ -name "*.dat" -execdir rm '{}' \;
find ./ -name "*.*~" -execdir rm '{}' \;

cd ../plots

find ./ -name "*.gp" -execdir rm '{}' \;
find ./ -name "*.fig" -execdir rm '{}' \;
find ./ -name "*.bak" -execdir rm '{}' \;
find ./ -name "*.sh" -execdir rm '{}' \;
find ./ -name "*.csv" -execdir rm '{}' \;
find ./ -name "*.eps" -execdir rm '{}' \;
find ./ -name "*.tex" -execdir rm '{}' \;
find ./ -name "*.dat" -execdir rm '{}' \;
find ./ -name "*.*~" -execdir rm '{}' \;

cd ../plots-oscillations

find ./ -name "*.gp" -execdir rm '{}' \;
find ./ -name "*.fig" -execdir rm '{}' \;
find ./ -name "*.bak" -execdir rm '{}' \;
find ./ -name "*.sh" -execdir rm '{}' \;
find ./ -name "*.csv" -execdir rm '{}' \;
find ./ -name "*.eps" -execdir rm '{}' \;
find ./ -name "*.tex" -execdir rm '{}' \;
find ./ -name "*.dat" -execdir rm '{}' \;
find ./ -name "*.*~" -execdir rm '{}' \;

echo "******"
echo "Remove all empty directiories."
echo "******"

cd ..
find . -type d -empty -delete


echo "******"
echo "Remove data directories."
echo "******"

find . -type d -name "results" -delete


echo "******"
echo "Converting large PDF to PNG files."
echo "******"

cd plots/temperature_field_mathematica

find ./ -name "*.pdf" -execdir convert -density 300 '{}' '{}'.png \;
find ./ -name "*.pdf.png" -execdir rename 's/.pdf.png/.png/' '{}' \;
find ./ -name "*.pdf" -execdir rm '{}' \;


